Simulating open quantum dynamics with time-dependent variational matrix product states: Towards microscopic correlation of environment dynamics and reduced system evolution

Many-body approaches to open quantum systems have recently become powerful tools for investigating the detailed role of dissipative environments in diverse non-equilibrium molecular and condensed matter processes. Here, we report the development of an efficient algorithm that utilises a time-dependent variational principle for matrix product states to evolve large system-environment states. By thus capturing all system-environment correlations, we reproduce the highly non-perturbative, quantum-critical dynamics of the zero temperature spin-boson model, and then exploit the many-body information to output a complete time-frequency spectrum of the environmental excitations. We highlight how theoretical 'environmental spectra' could yield valuable insights into a wide range of complex dissipative processes, by showing that correlated motion of modes entangled with the spin can appear with persistent vibrational coherence, in spite of incoherent spin relaxation.

==> Data/plotfile.m <==
%% Plot all panels:
%
%
D = dir;		% first two are . & ..

for ii = 3:length(D)
	% each entry will create a figure
	p = [];						% plotdata: [axis , data]
	if D(ii).isdir
		% load subfiles
		Dsub = dir(D(ii).name);
% 		p(1,1,length(Dsub)-2) = 0;
		for jj = 3:length(Dsub)
			p(:,:,jj-2) = csvread([D(ii).name,'/',Dsub(jj).name]);
		end
	else
		if strfind(D(ii).name,'.csv');
			p = csvread(D(ii).name);		% load directly
		else
			continue;
		end
	end
	
	figure;hold all;
	
	for jj = 1:size(p,3)
		if size(p,2) == 2
			plot(p(:,1,jj),p(:,2,jj));
		else
			surf(p(1,2:end),p(2:end,1),p(2:end,2:end,1));
			shading interp;
		end
	end
	
end
